Polynomial-Time Minimax Prediction for Stationary Renewal Processes

The minimax next-symbol Kullback-Leibler risk for stationary binary renewal processes is known to have order n^(-1/2). We give a polynomial-time predictor attaining this order for an arbitrary unknown finite-mean interarrival law. The construction uses a classical type-uniform renewal code. Its contribution is an exact dynamic program for censored prefix marginals, avoiding enumeration of gap histograms or binary completions. Combined with an established prediction reduction, it gives risk at most [log M_(n+1)+log(n+2)]/n, where M_N counts renewal types. Shared suffix updates reduce the total computation to O(n^3) arithmetic work and polynomial bit complexity, without tail, mixing, known-mean, or bounded-support assumptions. The statistical rate and its lower bound are prior results; the proposed advance concerns computation.

==> anc/README.txt <==
Polynomial-Time Minimax Prediction for Stationary Renewal Processes
Authors: Xinyu Chen; Yiming Ma

Reproducibility material for Appendix A. Python >=3.10, standard library only.
Tested interpreter and platform, source hashes, and raw timings are in
appendix_results.json. No training, external data, network, or dependencies.

From the extracted anc directory run:
    python reproduce_appendix.py

This regenerates appendix_results.json beside the script. It checks:
* direct type-class enumeration at horizons 1,...,10;
* every prefix mass, normalization, and binary prefix consistency;
* every suffix pair and averaged predictor for 1,022 exhaustive histories;
* full coefficient-array invariants using a separate partition oracle;
* named all-zero, single-one, repeated-gap, and censored-gap boundaries;
* larger named and seeded histories at horizons 16,32,64;
* executed coefficient-kernel counts and five untraced timing repetitions.

The oracle counts actual type classes, without a factorial size formula.
Read-only trace hooks never change the evaluated predictor state. Source
line anchors fail explicitly if an instrumented statement changes.
Finite tests support the proof; they do not establish the infinite-class
risk guarantee, asymptotic bit complexity, or historical priority.
Timing entries and source hashes will differ after reruns or local edits.


==> anc/appendix_results.json <==
{
  "status": "PASS",
  "python": "3.14.7 (tags/v3.14.7:823f032, Aug  5 2026, 10:51:32) [MSC v.1944 64 bit (AMD64)]",
  "platform": "Windows-11-10.0.26300-SP0",
  "processor": "AMD64 Family 25 Model 80 Stepping 0, AuthenticAMD",
  "exhaustive": {
    "status": "PASS",
    "prefixes": 4082,
    "splits": 2036,
    "histories": 1022,
    "suffix_pairs": 8194,
    "by_horizon": [
      {
        "horizon": 1,
        "types": 2,
        "prefixes": 3,
        "splits": 1
      },
      {
        "horizon": 2,
        "types": 4,
        "prefixes": 7,
        "splits": 3,
        "histories": 2,
        "suffix_pairs": 2
      },
      {
        "horizon": 3,
        "types": 8,
        "prefixes": 15,
        "splits": 7,
        "histories": 4,
        "suffix_pairs": 8
      },
      {
        "horizon": 4,
        "types": 15,
        "prefixes": 31,
        "splits": 15,
        "histories": 8,
        "suffix_pairs": 24
      },
      {
        "horizon": 5,
        "types": 27,
        "prefixes": 63,
        "splits": 31,
        "histories": 16,
        "suffix_pairs": 64
      },
      {
        "horizon": 6,
        "types": 46,
        "prefixes": 127,
        "splits": 63,
        "histories": 32,
        "suffix_pairs": 160
      },
      {
        "horizon": 7,
        "types": 76,
        "prefixes": 255,
        "splits": 127,
        "histories": 64,
        "suffix_pairs": 384
      },
      {
        "horizon": 8,
        "types": 121,
        "prefixes": 511,
        "splits": 255,
        "histories": 128,
        "suffix_pairs": 896
      },
      {
        "horizon": 9,
        "types": 188,
        "prefixes": 1023,
        "splits": 511,
        "histories": 256,
        "suffix_pairs": 2048
      },
      {
        "horizon": 10,
        "types": 285,
        "prefixes": 2047,
        "splits": 1023,
        "histories": 512,
        "suffix_pairs": 4608
      }
    ],
    "nonprojectivity_example": {
      "Q_1_first_one": "1/2",
      "Q_4_first_one": "7/15"
    }
  },
  "recurrence_and_boundaries": {
    "status": "PASS",
    "state_horizon": 9,
    "named_histories": 11,
    "full_array_states": 57,
    "case_names": [
      "all_zero",
      "all_one",
      "single_leading",
      "single_trailing",
      "single_middle",
      "repeated_gap_2",
      "repeated_gap_3",
      "censored_age_1",
      "censored_age_2",
      "censored_age_3",
      "censored_age_5"
    ],
    "larger_prefix_comparisons": [
      {
        "horizon": 16,
        "named_histories": 12,
        "pairs": 180
      },
      {
        "horizon": 32,
        "named_histories": 12,
        "pairs": 372
      },
      {
        "horizon": 64,
        "named_histories": 12,
        "pairs": 756
      }
    ]
  },
  "complexity_diagnostics": [
    {
      "horizon": 8,
      "history": "all_one",
      "kernel_visits": 812,
      "visits_by_kernel": {
        "initialize": 420,
        "append": 36,
        "denominator": 84,
        "delete": 216,
        "numerator": 56
      },
      "visits_over_N_cubed": 1.5859375,
      "median_seconds": 0.00021739990916103125,
      "timings_seconds": [
        0.0002750999992713332,
        0.00022490008268505335,
        0.00021739990916103125,
        0.0002145000034943223,
        0.00021349999587982893
      ]
    },
    {
      "horizon": 16,
      "history": "all_one",
      "kernel_visits": 6680,
      "visits_by_kernel": {
        "initialize": 3400,
        "append": 136,
        "denominator": 680,
        "delete": 1904,
        "numerator": 560
      },
      "visits_over_N_cubed": 1.630859375,
      "median_seconds": 0.0015730999875813723,
      "timings_seconds": [
        0.0016444000648334622,
        0.0015724999830126762,
        0.0015719999792054296,
        0.0016203999985009432,
        0.0015730999875813723
      ]
    },
    {
      "horizon": 32,
      "history": "all_one",
      "kernel_visits": 54064,
      "visits_by_kernel": {
        "initialize": 27280,
        "append": 528,
        "denominator": 5456,
        "delete": 15840,
        "numerator": 4960
      },
      "visits_over_N_cubed": 1.64990234375,
      "median_seconds": 0.0134883999126032,
      "timings_seconds": [
        0.013529699994251132,
        0.013434300082735717,
        0.0134883999126032,
        0.013505600043572485,
        0.013379100011661649
      ]
    },
    {
      "horizon": 64,
      "history": "all_one",
      "kernel_visits": 434784,
      "visits_by_kernel": {
        "initialize": 218400,
        "append": 2080,
        "denominator": 43680,
        "delete": 128960,
        "numerator": 41664
      },
      "visits_over_N_cubed": 1.6585693359375,
      "median_seconds": 0.11932339996565133,
      "timings_seconds": [
        0.12137490010354668,
        0.11834670009557158,
        0.11932339996565133,
        0.11908999993465841,
        0.11981649999506772
      ]
    }
  ],
  "sha256": {
    "renewal_predictor.py": "aca30a3598e74806f8d1c7c9790bf1d38695071b570b5c1d322949fb07e6f4dd",
    "reproduce_appendix.py": "bba9943dc0d46cae7972c237b5e293b9ae28bcb8d67c788c26718b7bc867bf8e"
  },
  "elapsed_seconds": 10.778321499936283,
  "interpretation": "Independent reference algorithms, not independent human review. Exact integer/Fraction assertions; timing is diagnostic, not a proof of bit complexity. Kernel visits count fixed-cost coefficient updates and query-cell reads, not all instructions."
}


==> anc/renewal_predictor.py <==
"""Exact research implementation of the renewal prefix-marginal predictor.

This is research code, not a streaming or large-scale implementation.
All prefix probabilities use a single specified horizon. The type distribution
and the statistical reduction are prior work; see RENEWAL_PREFIX_PROOF.md.
"""

from __future__ import annotations

from collections import Counter
from fractions import Fraction
from math import factorial, prod
from typing import Sequence


def type_counts(horizon: int) -> list[int]:
    """Return the classical numbers M_0,...,M_horizon of renewal types."""
    if horizon < 0:
        raise ValueError('horizon must be nonnegative')
    partitions = [1] + [0] * horizon
    for part in range(1, horizon + 1):
        for span in range(part, horizon + 1):
            partitions[span] += partitions[span - part]
    result = [1]
    cumulative = 0
    for n in range(1, horizon + 1):
        cumulative += partitions[n - 1]
        result.append(result[-1] + cumulative)
    return result


class RenewalPredictor:
    """Fixed-horizon evaluator with polynomially bounded retained state.

    No probability parameter, tail bound, mixing rate, or source mean is input.
    prefix_weight computes N! times the unnormalized prefix mass. Geometric
    factors replace explicit enumeration of each possible new multiplicity.
    """

    def __init__(self, horizon: int):
        if horizon < 1:
            raise ValueError('horizon must be positive')
        self.horizon = horizon
        self.factorials = [factorial(i) for i in range(horizon + 1)]
        self.types = type_counts(horizon)

    def prefix_weight(self, prefix: Sequence[int]) -> int:
        n = self.horizon
        if len(prefix) > n or any(bit not in (0, 1) for bit in prefix):
            raise ValueError('prefix must be binary and no longer than horizon')
        positions = [i + 1 for i, bit in enumerate(prefix) if bit]
        if not positions:
            return self.factorials[n] * self.types[n - len(prefix)]
        counts = Counter(b - a for a, b in zip(positions, positions[1:]))
        m = len(positions) - 1
        c_factor = prod(self.factorials[value] for value in counts.values())
        remainder = n - positions[-1]
        age = len(prefix) - positions[-1]
        total = c_factor * (self.factorials[n] // self.factorials[m])
        if remainder == age:
            return total

        ordinary = [[0] * (remainder + 1) for _ in range(remainder + 1)]
        marked = [[0] * (remainder + 1) for _ in range(remainder + 1)]
        ordinary[0][0] = 1
        for gap in range(1, remainder + 1):
            mark = int(gap > age)
            # Multiplication by (1-w*z**gap)**(-counts[gap]-1).
            for _ in range(counts.get(gap, 0) + 1):
                for span in range(gap, remainder + 1):
                    for k in range(1, span + 1):
                        a = ordinary[span - gap][k - 1]
                        b = marked[span - gap][k - 1]
                        ordinary[span][k] += a
                        marked[span][k] += b + mark * a
        for span in range(1, remainder + 1):
            for k in range(1, span + 1):
                b = marked[span][k]
                if b:
                    total += (
                        c_factor * b * self.factorials[k - 1]
                        * (self.factorials[n] // self.factorials[m + k])
                    )
        return total

    def conditional_one(self, prefix: Sequence[int]) -> Fraction:
        if len(prefix) >= self.horizon:
            raise ValueError('a conditional needs at least one unobserved symbol')
        word = tuple(prefix)
        return Fraction(self.prefix_weight(word + (1,)), self.prefix_weight(word))

    def predict_one(self, history: Sequence[int]) -> Fraction:
        values = self.suffix_conditionals(history)
        return sum(values, Fraction()) / len(values)

    def suffix_conditionals(self, history: Sequence[int]) -> list[Fraction]:
        """Return Q_N(1 | history[-t:]) for t=1,...,N-1."""
        return [Fraction(e, d) for d, e in self.suffix_marginals(history)]

    def suffix_marginals(self, history: Sequence[int]) -> list[tuple[int, int]]:
        """Evaluate all (D_t,E_t) together in O(N**3) arithmetic.

        Entry t-1 is (S_N(history[-t:]), S_N(history[-t:] + (1,))).
        The full-horizon generating
        function is updated by polynomial multiplication when a leftmost
        completed gap is removed. The trailing age stays fixed throughout.
        """
        if self.horizon < 2 or len(history) != self.horizon - 1:
            raise ValueError('history length must be horizon-1 >= 1')
        if any(bit not in (0, 1) for bit in history):
            raise ValueError('history must be binary')
        n = len(history)
        horizon = self.horizon
        positions = [i for i, bit in enumerate(history) if bit]
        age = n - positions[-1] - 1 if positions else n
        result = [(0, 0)] * n
        for t in range(1, age + 1):
            remainder = horizon - t
            denominator = self.factorials[horizon] * self.types[remainder]
            numerator = denominator - self.factorials[horizon] * self.types[remainder - 1]
            result[t - 1] = (denominator, numerator)
        if not positions:
            return result

        counts = Counter(b - a for a, b in zip(positions, positions[1:]))
        m = len(positions) - 1
        c_factor = prod(self.factorials[value] for value in counts.values())
        ordinary = [[0] * (horizon + 1) for _ in range(horizon + 1)]
        marked = [[0] * (horizon + 1) for _ in range(horizon + 1)]
        ordinary[0][0] = 1
        # Keep every coefficient through horizon, even if the current suffix
        # only uses a smaller span. A later deletion increases that span.
        for gap in range(1, horizon + 1):
            mark = int(gap > age)
            for _ in range(counts.get(gap, 0) + 1):
                for span in range(gap, horizon + 1):
                    for k in range(1, span + 1):
                        a = ordinary[span - gap][k - 1]
                        b = marked[span - gap][k - 1]
                        ordinary[span][k] += a
                        marked[span][k] += b + mark * a

        # Appending a one completes a gap of the same length age+1 for every
        # nonzero suffix. Its generating function has one extra factor.
        appended = [row.copy() for row in ordinary]
        new_gap = age + 1
        for span in range(new_gap, horizon + 1):
            for k in range(1, span + 1):
                appended[span][k] += appended[span - new_gap][k - 1]

        first_one = 0
        n_factorial = self.factorials[horizon]
        for t in range(n, age, -1):
            remainder = horizon - t + age
            denominator = c_factor * (n_factorial // self.factorials[m])
            for span in range(1, remainder + 1):
                for k in range(1, span + 1):
                    b = marked[span][k]
                    if b:
                        denominator += c_factor * b * self.factorials[k - 1] * (
                            n_factorial // self.factorials[m + k]
                        )
            appended_factor = c_factor * (counts.get(new_gap, 0) + 1)
            numerator = appended_factor * (n_factorial // self.factorials[m + 1])
            for span in range(1, horizon - t):
                for k in range(1, span + 1):
                    a = appended[span][k]
                    if a:
                        numerator += appended_factor * a * self.factorials[k] * (
                            n_factorial // self.factorials[m + 1 + k]
                        )
            result[t - 1] = (denominator, numerator)

            if t > age + 1 and history[n - t] == 1:
                gap = positions[first_one + 1] - positions[first_one]
                first_one += 1
                c_factor //= counts[gap]
                counts[gap] -= 1
                m -= 1
                mark = int(gap > age)
                # Multiplication by (1-w*z**gap). Descending span keeps
                # every subtracted coefficient at its pre-update value.
                for span in range(horizon, gap - 1, -1):
                    for k in range(1, span + 1):
                        a = ordinary[span - gap][k - 1]
                        b = marked[span - gap][k - 1]
                        ordinary[span][k] -= a
                        marked[span][k] -= b + mark * a
                        appended[span][k] -= appended[span - gap][k - 1]
        return result


==> anc/reproduce_appendix.py <==
"""Reproduce the exact tests and diagnostic complexity measurements in Appendix A.

Python >=3.10, standard library only. Run: python reproduce_appendix.py
The exhaustive oracle groups actual words, without a type-size formula or DP.
Trace hooks observe, and never modify, the evaluated algorithm's state.
"""
from __future__ import annotations

import ast
import hashlib
import inspect
import itertools
import json
import math
import platform
import random
import statistics
import sys
from collections import Counter, defaultdict
from fractions import Fraction
from functools import lru_cache
from pathlib import Path
from time import perf_counter

from renewal_predictor import RenewalPredictor

ROOT = Path(__file__).resolve().parent


def word_key(word: tuple[int, ...]) -> tuple:
    ones = [i for i, bit in enumerate(word) if bit == 1]
    if not ones:
        return ("zero",)
    gaps = sorted(b - a for a, b in zip(ones, ones[1:]))
    return (ones[0], ones[-1], tuple(gaps))


def enumeration_oracle(horizon: int) -> tuple[dict, int]:
    groups: dict[tuple, list] = defaultdict(list)
    for word in itertools.product((0, 1), repeat=horizon):
        groups[word_key(word)].append(word)
    mass: dict[tuple, int] = defaultdict(int)
    scale = math.factorial(horizon)
    for words in groups.values():
        assert scale % len(words) == 0
        weight = scale // len(words)
        for word in words:
            for length in range(horizon + 1):
                mass[word[:length]] += weight
    assert mass[()] == scale * len(groups)
    return dict(mass), len(groups)


@lru_cache(maxsize=None)
def partitions(total: int, smallest: int = 1) -> tuple[tuple[int, ...], ...]:
    if total == 0:
        return ((),)
    return tuple((j,) + rest for j in range(smallest, total + 1)
                 for rest in partitions(total - j, j))


def coefficient_oracle(horizon: int, counts: Counter, age: int) -> tuple[list, list]:
    ordinary = [[0] * (horizon + 1) for _ in range(horizon + 1)]
    marked = [[0] * (horizon + 1) for _ in range(horizon + 1)]
    for span in range(horizon + 1):
        for parts in partitions(span):
            future = Counter(parts)
            weight = math.prod(math.comb(counts[j] + e, e) for j, e in future.items())
            k = len(parts)
            ordinary[span][k] += weight
            marked[span][k] += weight * sum(e for j, e in future.items() if j > age)
    return ordinary, marked


def boundaries(n: int) -> dict[str, tuple[int, ...]]:
    samples = {"all_zero": (0,) * n, "all_one": (1,) * n,
               "single_leading": (1,) + (0,) * (n - 1),
               "single_trailing": (0,) * (n - 1) + (1,),
               "single_middle": tuple(int(i == n // 2) for i in range(n)),
               "repeated_gap_2": tuple(int(i % 2 == 0) for i in range(n)),
               "repeated_gap_3": tuple(int(i % 3 == 0) for i in range(n))}
    # Repeated completed gaps followed by an unfinished gap, with age on both
    # sides of the completed-gap length and the strict first-gap threshold.
    for age in (1, 2, 3, max(1, n - 3)):
        samples[f"censored_age_{age}"] = tuple(
            int(i < n - age and (n - age - 1 - i) % 2 == 0) for i in range(n))
    return samples


def exhaustive_checks() -> dict:
    totals = Counter()
    rows = []
    for horizon in range(1, 11):
        mass, count = enumeration_oracle(horizon)
        predictor = RenewalPredictor(horizon)
        assert predictor.types[horizon] == count
        local = Counter()
        for prefix, expected in mass.items():
            assert predictor.prefix_weight(prefix) == expected, (horizon, prefix)
            local["prefixes"] += 1
            if len(prefix) < horizon:
                assert expected == mass[prefix + (0,)] + mass[prefix + (1,)]
                d = predictor.prefix_weight(prefix)
                assert d == predictor.prefix_weight(prefix + (0,)) + predictor.prefix_weight(prefix + (1,))
                local["splits"] += 1
        if horizon >= 2:
            for history in itertools.product((0, 1), repeat=horizon - 1):
                pairs = predictor.suffix_marginals(history)
                expected_pairs = [(mass[history[-t:]], mass[history[-t:] + (1,)])
                                  for t in range(1, horizon)]
                assert pairs == expected_pairs, (horizon, history)
                values = [Fraction(e, d) for d, e in pairs]
                assert all(0 < p < 1 for p in values)
                assert predictor.suffix_conditionals(history) == values
                assert predictor.predict_one(history) == sum(values, Fraction()) / (horizon - 1)
                local["histories"] += 1
                local["suffix_pairs"] += len(pairs)
        totals.update(local)
        rows.append({"horizon": horizon, "types": count, **local})
    first, _ = enumeration_oracle(1)
    fourth, _ = enumeration_oracle(4)
    assert Fraction(first[(1,)], first[()]) == Fraction(1, 2)
    assert Fraction(fourth[(1,)], fourth[()]) == Fraction(7, 15)
    return {"status": "PASS", **totals, "by_horizon": rows,
            "nonprojectivity_example": {"Q_1_first_one": "1/2", "Q_4_first_one": "7/15"}}


def source_lines() -> tuple[dict[str, int], int]:
    source = inspect.getsource(RenewalPredictor.suffix_marginals)
    lines, start = inspect.getsourcelines(RenewalPredictor.suffix_marginals)
    anchors = {"initialize": "ordinary[span][k] += a",
               "append": "appended[span][k] += appended[span - new_gap][k - 1]",
               "denominator": "b = marked[span][k]",
               "numerator": "a = appended[span][k]",
               "delete": "ordinary[span][k] -= a",
               "state": "remainder = horizon - t + age"}
    result = {}
    for name, anchor in anchors.items():
        matches = [start + i for i, line in enumerate(lines) if line.strip() == anchor]
        assert len(matches) == 1, (name, matches)
        result[name] = matches[0]
    assert source
    return result, start


def state_and_growth_checks() -> tuple[dict, list]:
    anchors, _ = source_lines()
    target = RenewalPredictor.suffix_marginals.__code__
    states = 0
    cases = boundaries(8)

    def invariant_trace(frame, event, arg):
        nonlocal states
        if frame.f_code is target and event == "line" and frame.f_lineno == anchors["state"]:
            f = frame.f_locals
            counts, age, horizon = f["counts"], f["age"], f["horizon"]
            ordinary, marked = coefficient_oracle(horizon, counts, age)
            plus_counts = counts.copy()
            plus_counts[age + 1] += 1
            appended, _ = coefficient_oracle(horizon, plus_counts, 0)
            assert f["ordinary"] == ordinary
            assert f["marked"] == marked
            assert f["appended"] == appended
            assert f["m"] == sum(counts.values())
            assert f["c_factor"] == math.prod(math.factorial(v) for v in counts.values())
            states += 1
        return invariant_trace if frame.f_code is target else None

    for history in cases.values():
        sys.settrace(invariant_trace)
        try:
            RenewalPredictor(9).suffix_marginals(history)
        finally:
            sys.settrace(None)
    larger = []
    for horizon in (16, 32, 64):
        predictor = RenewalPredictor(horizon)
        samples = boundaries(horizon - 1)
        rng = random.Random(20261101 + horizon)
        samples["seeded_random"] = tuple(rng.randrange(2) for _ in range(horizon - 1))
        pair_count = 0
        for history in samples.values():
            pairs = predictor.suffix_marginals(history)
            for t, pair in enumerate(pairs, 1):
                u = history[-t:]
                assert pair == (predictor.prefix_weight(u), predictor.prefix_weight(u + (1,)))
                pair_count += 1
        larger.append({"horizon": horizon, "named_histories": len(samples), "pairs": pair_count})
    return ({"status": "PASS", "state_horizon": 9, "named_histories": len(cases),
             "full_array_states": states, "case_names": list(cases),
             "larger_prefix_comparisons": larger}, growth_checks(anchors, target))


def growth_checks(anchors: dict, target) -> list:
    rows = []
    for horizon in (8, 16, 32, 64):
        work = Counter()
        by_line = {v: k for k, v in anchors.items() if k != "state"}

        def count_trace(frame, event, arg):
            if frame.f_code is target and event == "line" and frame.f_lineno in by_line:
                work[by_line[frame.f_lineno]] += 1
            return count_trace if frame.f_code is target else None

        history = (1,) * (horizon - 1)
        predictor = RenewalPredictor(horizon)
        sys.settrace(count_trace)
        try:
            predictor.suffix_marginals(history)
        finally:
            sys.settrace(None)
        visits = sum(work.values())
        assert visits <= 4 * horizon ** 3, (horizon, work)
        timings = []
        # Timing includes constructor, integer arithmetic, and rational averaging;
        # the trace hook is disabled, and each repetition constructs fresh state.
        for _ in range(5):
            began = perf_counter()
            RenewalPredictor(horizon).predict_one(history)
            timings.append(perf_counter() - began)
        rows.append({"horizon": horizon, "history": "all_one", "kernel_visits": visits,
                     "visits_by_kernel": dict(work), "visits_over_N_cubed": visits / horizon ** 3,
                     "median_seconds": statistics.median(timings), "timings_seconds": timings})
    return rows


def main() -> None:
    started = perf_counter()
    ast.parse((ROOT / "renewal_predictor.py").read_text(encoding="utf-8"))
    exhaustive = exhaustive_checks()
    states, growth = state_and_growth_checks()
    hashes = {p: hashlib.sha256((ROOT / p).read_bytes()).hexdigest()
              for p in ("renewal_predictor.py", "reproduce_appendix.py")}
    report = {"status": "PASS", "python": sys.version, "platform": platform.platform(),
              "processor": platform.processor(), "exhaustive": exhaustive,
              "recurrence_and_boundaries": states, "complexity_diagnostics": growth,
              "sha256": hashes, "elapsed_seconds": perf_counter() - started,
              "interpretation": "Independent reference algorithms, not independent human review. "
              "Exact integer/Fraction assertions; timing is diagnostic, not a proof of bit complexity. "
              "Kernel visits count fixed-cost coefficient updates and query-cell reads, not all instructions."}
    (ROOT / "appendix_results.json").write_text(json.dumps(report, indent=2) + "\n", encoding="utf-8")
    print(json.dumps({"status": report["status"], "exhaustive": exhaustive,
                      "states": states, "growth": growth, "elapsed_seconds": report["elapsed_seconds"]}))


if __name__ == "__main__":
    main()

